Tracing the Orphan Stream to 55 kpc with RR Lyrae Stars

We report positions, velocities and metallicities of 50 ab-type RR Lyrae (RRab) stars observed in the vicinity of the Orphan stellar stream. Using about 30 RRab stars classified as being likely members of the Orphan stream, we study the metallicity and the spatial extent of the stream. We find that RRab stars in the Orphan stream have a wide range of metallicities, from -1.5 dex to -2.7 dex. The average metallicity of the stream is -2.1 dex, identical to the value obtained by Newberg et al. (2010) using blue horizontal branch stars. We find that the most distant parts of the stream (40-50 kpc from the Sun) are about 0.3 dex more metal-poor than the closer parts (within ~30 kpc), suggesting a possible metallicity gradient along the stream's length. We have extended the previous studies and have mapped the stream up to 55 kpc from the Sun. Even after a careful search, we did not identify any more distant RRab stars that could plausibly be members of the Orphan stream. If confirmed with other tracers, this result would indicate a detection of the end of the leading arm of the stream. We have compared the distances of Orphan stream RRab stars with the best-fit orbits obtained by Newberg et al. (2010). We find that model 6 of Newberg et al. (2010) cannot explain the distances of the most remote Orphan stream RRab stars, and conclude that the best fit to distances of Orphan stream RRab stars and to the local circular velocity is provided by potentials where the total mass of the Galaxy within 60 kpc is M_{60}~2.7x10^{11} Msun, or about 60% of the mass found by previous studies. More extensive modelling that would consider non-spherical potentials and the possibility of misalignment between the stream and the orbit, is highly encouraged.

==> coords.py <==
import numpy as np

def gal2Orphan(gl, gb):
    # define Orphan stream orbital plane (Section 2 of Newberg et al. 2010)
    phi = np.radians(128.79)
    theta = np.radians(54.39)
    psi = np.radians(90.7)
    M = np.array([[np.cos(psi)*np.cos(phi) - np.cos(theta)*np.sin(phi)*np.sin(psi), np.cos(psi)*np.sin(phi) + np.cos(theta)*np.cos(phi)*np.sin(psi),  np.sin(psi)*np.sin(theta)],
                  [-np.sin(psi)*np.cos(phi) - np.cos(theta)*np.sin(phi)*np.cos(psi), -np.sin(psi)*np.sin(phi) + np.cos(theta)*np.cos(phi)*np.cos(psi),  np.cos(psi)*np.sin(theta)],
                  [np.sin(theta)*np.sin(phi), -np.sin(theta)*np.cos(phi), np.cos(theta)]             
                 ])
    B = np.array([[np.cos(np.radians(gb))*np.cos(np.radians(gl))],
                  [np.cos(np.radians(gb))*np.sin(np.radians(gl))],
                  [np.sin(np.radians(gb))]
                 ])
    A = np.dot(M, B)
    l_Orphan = np.degrees(np.arctan(A[1]/A[0]))
    b_Orphan = np.degrees(np.arcsin(A[2]))
    # correct the equator of the Orphan stream for l_Orphan < -15
    # (Section 4 of Newberg et al. 2010)
    if l_Orphan[0] < -15:
        b_Orphan[0] = b_Orphan[0] + 0.00628*l_Orphan[0]**2 + 0.42*l_Orphan[0] + 5
    return l_Orphan[0], b_Orphan[0]

def Orphan2gal(l_Orphan, b_Orphan):
    # correct the equator of the Orphan stream for l_Orphan < -15
    # (Section 4 of Newberg et al. 2010)
    if l_Orphan < -15:
        b_Orphan = b_Orphan - 0.00628*l_Orphan**2 - 0.42*l_Orphan - 5
    # define Orphan stream orbital plane (Section 2Newberg et al. 2010)
    phi = np.radians(128.79)
    theta = np.radians(54.39)
    psi = np.radians(90.7)
    M = np.array([[np.cos(psi)*np.cos(phi) - np.cos(theta)*np.sin(phi)*np.sin(psi), np.cos(psi)*np.sin(phi) + np.cos(theta)*np.cos(phi)*np.sin(psi),  np.sin(psi)*np.sin(theta)],
                  [-np.sin(psi)*np.cos(phi) - np.cos(theta)*np.sin(phi)*np.cos(psi), -np.sin(psi)*np.sin(phi) + np.cos(theta)*np.cos(phi)*np.cos(psi),  np.cos(psi)*np.sin(theta)],
                  [np.sin(theta)*np.sin(phi), -np.sin(theta)*np.cos(phi), np.cos(theta)]
                 ])
    B = np.array([[np.cos(np.radians(b_Orphan))*np.cos(np.radians(l_Orphan))],
                  [np.cos(np.radians(b_Orphan))*np.sin(np.radians(l_Orphan))],
                  [np.sin(np.radians(b_Orphan))]
                 ])
    A = np.dot(np.linalg.inv(M), B)
    gl = np.degrees(np.arctan(A[1]/A[0]))+180
    gb = np.degrees(np.arcsin(A[2]))
    return gl[0], gb[0]

